The Origin of Enhanced Conductivity and Structure Change in Defective Li4Ti5O12 or Blue-LTO : a study combined theoretical and experimental perspectives

The spinel Li4Ti5O12 (LTO) has emerged as a promising anode material for the next generation of all-solid-state Li-ion batteries (ASSB), primarily due to its characteristic "zero strain" charge/discharge behavior and exceptional cycling stability, which significantly prolongs battery lifespan. Pristine LTO, however, is hindered by poor ionic and electronic conductivity. By employing tailored sintering protocols that create oxygen vacancies, a high-performing, blue LTO material is achieved. It has been proposed that the increased electronic conductivity could stem from vacancy-induced polarons. Yet, detailed insights into polaron stability, distribution, and dynamics within both the LTO bulk and surface have remained elusive due to limited information on structural changes. Utilizing Positron Annihilation Lifetime Spectroscopy (PALS) and Coincidence Doppler Broadening Spectroscopy (CDBS), in conjunction with Two Component Density Functional Theory (TCDFT) with the on-site Hubbard U correction, enables us to probe the depth profile of defect species introduced by sintering in a reductive environment. Our research provides direct evidence of oxygen vacancy formation within the subsurface region, an inference drawn from the observation of \ch{Ti^{3+}}. Our investigation into Li16d vacancy formation within the bulk region uncovers the interactions between mobile species, namely Li-ions and polarons. Furthermore, we delve into the polaron stability on the LTO surface, offering an explanation for the superior performance of the (100) facet exposed LTO nanoparticle, as compared to its (111) exposed counterpart.

==> Pseudo-potentials_fromTUM/posdopspectra.F90 <==
program posdopspectra

!! Script to analyze the electron-positron momentum distributions
!! included in the _DOPPLER file. Calculated 1D distributions in
!! three different directions, normal to the (001), (011) and (111)
!! planes in the reciprocal space.
!! This corresponds to [001], [011] and [111] directions
!! for cubic systems. The script convolutes the data with
!! a Gaussian and interpolates them on an uniform grid with
!! 0.1 mrad spacing. Calculates the S and W parameters 
!! of the Doppler broadening of annihilation radiation.

 implicit none

!Arguments -----------------------------------

!Local variables-------------------------------
!scalars
 integer, parameter:: dp=kind(0.d0) 
 integer :: i1,i2,i3,ifft,ii,ikpt,jj
 integer :: nfft,nkpt,npoints1,npoints2,npoints3
 integer :: nd1,nd2,nd3,nd4,nd5,nd6
 integer :: nspline
 real(dp) :: der1,der2,der3,der4,der5,der6,fwhm,lambda,norm,S_dop
 real(dp) :: zero,one,two,three,two_pi,InvFineStruct
 real(dp) :: vec,vec0,ucvol,W_dop
 logical :: file_exists
 character(len=264) :: filnam
!arrays
 integer,allocatable :: ipoint1(:),ipoint2(:),ipoint3(:)
 integer,allocatable :: weight1(:),weight2(:),weight3(:)
 real(dp) :: a(3),b(3),c(3),dir(3),rprim(3,3),smax,wmin,wmax
 real(dp),allocatable :: der001(:),der011(:),der111(:)
 real(dp),allocatable :: gauss(:),mesh_spline(:)
 real(dp),allocatable :: pcart(:,:,:),rho_moment(:,:),rho_001(:),rho001(:),rho001conv(:)
 real(dp),allocatable :: rho_011(:),rho011(:),rho011conv(:),rho_111(:),rho111(:),rho111conv(:)
 real(dp),allocatable :: spectrum1(:,:),spectrum3(:,:),spectrum2(:,:)
 real(dp),allocatable :: vec001(:),vec011(:),vec111(:)
 character(len=500) :: msg

!******************************************************************
 zero=0._dp;one=1._dp;two=2._dp;three=3._dp
 two_pi=8*atan(1.d0)
 InvFineStruct=137.035999679_dp  ! Inverse of fine structure constant
! Get name of the momentum distribution file
 write(*,*)
 write(*,*) ' What is the name of the 3D electron-positron momentum distribution file?'
 read(*,'(a)')filnam
 write(*,*)
!  Checking the existence of data file
 INQUIRE(FILE=filnam, EXIST=file_exists)   ! file_exists will be TRUE if the file
 if (.not.file_exists) then
   write(*,*) 'Missing data file: '//TRIM(filnam)
   stop
 end if

 write(*,'(a,a,a,i4)')'  posdopspectra : read file ',trim(filnam)
 write(*,*)
 write(*,'(a,a)') 'Opening file ', filnam
 open(unit=19,file=filnam,form='unformatted',status='old')
 read(19) nfft,nkpt,ucvol,rprim
 ALLOCATE(pcart(3,nfft,nkpt))
 ALLOCATE(rho_moment(nfft,nkpt))
 do ikpt=1,nkpt
   read(19) pcart(1:3,1:nfft,ikpt),rho_moment(1:nfft,ikpt)
 end do
 write(*,*) ' => Your momentum distribution file is : ',trim(filnam)
 write(*,*) ' Choose FWHM (in mrad) for the convolution.'
 read(*,*) fwhm

! Calculate vectors normal to three different planes in the reciprocal space - (001), (011) and (111)
! They are equivalent to [001], [011] and [111] directions in the real space
! and to [001], [011] and [111] directions in the reciprocal space for cubic systems

! Vector normal to the (001) plane
 dir=(/zero ,zero ,one/)
 a(:)=matmul(rprim(:,:),dir)
 a(:)=a(:)/(sqrt(dot_product(a,a)))

! Vector normal to the (011) plane
 dir=(/zero ,one ,one/)
 b(:)=matmul(rprim(:,:),dir)
 b(:)=b(:)/(sqrt(dot_product(b,b)))

! Vector normal to the (111) plane
 dir=(/one ,one ,one/)
 c(:)=matmul(rprim(:,:),dir)
 c(:)=c(:)/(sqrt(dot_product(c,c)))


! Calculate the number of different points in the three directions (or equivalent)
! and attribute the lenght of the corresponding vector

 ALLOCATE(vec001 (nfft*nkpt))
 ALLOCATE(vec011 (nfft*nkpt))
 ALLOCATE(vec111 (nfft*nkpt))
 ALLOCATE(ipoint1(nfft*nkpt))
 ALLOCATE(ipoint2(nfft*nkpt))
 ALLOCATE(ipoint3(nfft*nkpt))

 vec001=zero;vec011=zero;vec111=zero
 npoints1=1;npoints2=1;npoints3=1
 vec001(1)=a(1)*pcart(1,1,1)+a(2)*pcart(2,1,1)+a(3)*pcart(3,1,1)
 vec011(1)=b(1)*pcart(1,1,1)+b(2)*pcart(2,1,1)+b(3)*pcart(3,1,1)
 vec111(1)=c(1)*pcart(1,1,1)+c(2)*pcart(2,1,1)+c(3)*pcart(3,1,1)

 ipoint1(1)=1;ipoint2(1)=1;ipoint3(1)=1

 outer1: do jj=2,nkpt*nfft
   ikpt=int((jj-1)/nfft)+1;ifft=mod(jj-1,nfft)+1
   do ii=1,npoints1
     vec0=vec001(ii)-a(1)*pcart(1,ifft,ikpt)-a(2)*pcart(2,ifft,ikpt)-a(3)*pcart(3,ifft,ikpt)
     if (abs(vec0)<0.00001) then
       ipoint1(jj)=ii
       cycle outer1
     end if
   end do
   npoints1 = npoints1 + 1
   ipoint1(jj) = maxval(ipoint1)+1
   vec001 (npoints1) = a(1)*pcart(1,ifft,ikpt)+a(2)*pcart(2,ifft,ikpt)+a(3)*pcart(3,ifft,ikpt)
 end do outer1

 outer2: do jj=2,nkpt*nfft
   ikpt=int((jj-1)/nfft)+1;ifft=mod(jj-1,nfft)+1
   do ii=1,npoints2
     vec0=vec011(ii)-b(1)*pcart(1,ifft,ikpt)-b(2)*pcart(2,ifft,ikpt)-b(3)*pcart(3,ifft,ikpt)
     if (abs(vec0)<0.00001) then
       ipoint2(jj)=ii
       cycle outer2
     end if
   end do
   npoints2 = npoints2 + 1
   ipoint2(jj) = maxval(ipoint2)+1
   vec011 (npoints2) = b(1)*pcart(1,ifft,ikpt)+b(2)*pcart(2,ifft,ikpt)+b(3)*pcart(3,ifft,ikpt)
 end do outer2

 outer3: do jj=2,nkpt*nfft
   ikpt=int((jj-1)/nfft)+1;ifft=mod(jj-1,nfft)+1
   do ii=1,npoints3
     vec0=vec111(ii)-c(1)*pcart(1,ifft,ikpt)-c(2)*pcart(2,ifft,ikpt)-c(3)*pcart(3,ifft,ikpt)
     if (abs(vec0)<0.00001) then
       ipoint3(jj)=ii
       cycle outer3
     end if
   end do
   npoints3 = npoints3 + 1
   ipoint3(jj) = maxval(ipoint3)+1
   vec111 (npoints3) = c(1)*pcart(1,ifft,ikpt)+c(2)*pcart(2,ifft,ikpt)+c(3)*pcart(3,ifft,ikpt)
 end do outer3
! Calculate the weight of each point in the three directions

 ALLOCATE(weight1(npoints1))
 ALLOCATE(weight2(npoints2))
 ALLOCATE(weight3(npoints3))
 do ii=1,npoints1
   weight1(ii)=count((ipoint1(1:nfft*nkpt)==ii))
 end do
 do ii=1,npoints2
   weight2(ii)=count((ipoint2(1:nfft*nkpt)==ii))
 end do
 do ii=1,npoints3
   weight3(ii)=count((ipoint3(1:nfft*nkpt)==ii))
 end do

! Transform vector lenght to mrad

 vec001(1:npoints1)=vec001(1:npoints1)*two_pi*1000_dp/InvFineStruct
 vec011(1:npoints2)=vec011(1:npoints2)*two_pi*1000_dp/InvFineStruct
 vec111(1:npoints3)=vec111(1:npoints3)*two_pi*1000_dp/InvFineStruct
 ALLOCATE(rho001(npoints1))
 ALLOCATE(rho011(npoints2))
 ALLOCATE(rho111(npoints3))

 do jj=1,nkpt*nfft
   ikpt=int((jj-1)/nfft)+1;ifft=mod(jj-1,nfft)+1
   i1=ipoint1(jj);i2=ipoint2(jj);i3=ipoint3(jj)
   rho001(i1)=rho001(i1)+rho_moment(ifft,ikpt)/weight1(i1)
   rho011(i2)=rho011(i2)+rho_moment(ifft,ikpt)/weight2(i2)
   rho111(i3)=rho111(i3)+rho_moment(ifft,ikpt)/weight3(i3)
 end do

 DEALLOCATE(weight1)
 DEALLOCATE(weight2)
 DEALLOCATE(weight3)
 DEALLOCATE(ipoint1)
 DEALLOCATE(ipoint2)
 DEALLOCATE(ipoint3)


 DEALLOCATE(pcart)
 DEALLOCATE(rho_moment)

! Sort the vectors in ascending order

 nd1=-count(vec001(1:npoints1)<0);nd2=npoints1+nd1-1
 nd3=-count(vec011(1:npoints2)<0);nd4=npoints2+nd3-1
 nd5=-count(vec111(1:npoints3)<0);nd6=npoints3+nd5-1
 ALLOCATE(spectrum1(2,nd1:nd2))
 ALLOCATE(spectrum2(2,nd3:nd4))
 ALLOCATE(spectrum3(2,nd5:nd6))

 do ii=1,npoints1
   i1=count(vec001(ii)>vec001(1:npoints1))+nd1
   spectrum1(1,i1)=vec001(ii)
   spectrum1(2,i1)=rho001(ii)
 end do
 do ii=1,npoints2
   i1=count(vec011(ii)>vec011(1:npoints2))+nd3
   spectrum2(1,i1)=vec011(ii)
   spectrum2(2,i1)=rho011(ii)
 end do
 do ii=1,npoints3
   i1=count(vec111(ii)>vec111(1:npoints3))+nd5
   spectrum3(1,i1)=vec111(ii)
   spectrum3(2,i1)=rho111(ii)
 end do

 DEALLOCATE(vec001)
 DEALLOCATE(rho001)
 DEALLOCATE(vec011)
 DEALLOCATE(vec111)
 DEALLOCATE(rho011)
 DEALLOCATE(rho111)
! Convolve the 001 spectrum with a Gaussian 

 ALLOCATE(rho001conv(nd1:nd2))
 ALLOCATE(rho011conv(nd3:nd4))
 ALLOCATE(rho111conv(nd5:nd6))
 rho001conv=zero; rho011conv=zero;rho111conv=zero
 call conv( nd1, nd2, spectrum1, fwhm, rho001conv)
 call conv( nd3, nd4, spectrum2, fwhm, rho011conv)
 call conv( nd5, nd6, spectrum3, fwhm, rho111conv)

! Write the raw and convoluted spectra to the doppler_out file

 open(unit=114, file='doppler_out', status='replace')
 write(114,*)'Raw momentum distribution in [001] direction:'
 write(114,*)
 write(114,*)'  p001 (mrad):             Probalility:'
 do ii=0,nd2
   write(114,*) spectrum1(1,ii),spectrum1(2,ii)
 end do
 write(114,*)
 write(114,*)'Convoluted momentum distribution in [001] direction:'
 write(114,*)'FWHM (in mrad) =',fwhm
 write(114,*)
 write(114,*)'  p001 (mrad):             Probalility:'
 do ii=0,nd2
   write(114,*) spectrum1(1,ii),rho001conv(ii)
 end do
 write(114,*)'Raw momentum distribution in [011] direction:'
 write(114,*)
 write(114,*)'  p011 (mrad):             Probalility:'
 do ii=0,nd4
   write(114,*) spectrum2(1,ii),spectrum2(2,ii)
 end do
 write(114,*)
 write(114,*)'Convoluted momentum distribution in [011] direction:'
 write(114,*)'FWHM (in mrad) =',fwhm
 write(114,*)
 write(114,*)'  p011 (mrad):             Probalility:'
 do ii=0,nd4
   write(114,*) spectrum2(1,ii),rho011conv(ii)
 end do
 write(114,*)'Raw momentum distribution in [111] direction:'
 write(114,*)
 write(114,*)'  p111 (mrad):             Probalility:'
 do ii=0,nd6
   write(114,*) spectrum3(1,ii),spectrum3(2,ii)
 end do
 write(114,*)
 write(114,*)'Convoluted momentum distribution in [111] direction:'
 write(114,*)'FWHM (in mrad) =',fwhm
 write(114,*)
 write(114,*)'  p111 (mrad):             Probalility:'
 do ii=0,nd6
   write(114,*) spectrum3(1,ii),rho111conv(ii)
 end do

! Interpolate the spectra

 der1=rho001conv(nd1);der2=rho001conv(nd2)
 der3=rho011conv(nd3);der4=rho011conv(nd4)
 der5=rho111conv(nd5);der6=rho111conv(nd6)
 ALLOCATE(der001(nd1:nd2))
 ALLOCATE(der011(nd3:nd4))
 ALLOCATE(der111(nd5:nd6))
 call spline(spectrum1(1,:),rho001conv,nd2-nd1,der1,der2,der001)
 call spline(spectrum2(1,:),rho011conv,nd4-nd3,der3,der4,der011)
 call spline(spectrum3(1,:),rho111conv,nd6-nd5,der5,der6,der111)
 nspline=1001
 ALLOCATE(mesh_spline(nspline))
 ALLOCATE(rho_001(nspline))
 ALLOCATE(rho_011(nspline))
 ALLOCATE(rho_111(nspline))

 do ii=1,nspline
   mesh_spline(ii)=0.1_dp*(ii-1)
 end do
 call splint(nd2-nd1,spectrum1(1,:),rho001conv,der001,nspline,mesh_spline,rho_001)
 call splint(nd4-nd3,spectrum2(1,:),rho011conv,der011,nspline,mesh_spline,rho_011)
 call splint(nd6-nd5,spectrum3(1,:),rho111conv,der111,nspline,mesh_spline,rho_111)

 DEALLOCATE(rho001conv)
 DEALLOCATE(rho011conv)
 DEALLOCATE(rho111conv)

 DEALLOCATE(der001)
 DEALLOCATE(der011)
 DEALLOCATE(der111)

 DEALLOCATE(spectrum1)
 DEALLOCATE(spectrum2)
 DEALLOCATE(spectrum3)


! Write the interpolated and normalized 001 spectrum to the rho_001 file

 lambda=sum(rho_001(:))*(mesh_spline(2)-mesh_spline(1))
 rho_001(:)=rho_001(:)/lambda
 lambda=sum(rho_011(:))*(mesh_spline(2)-mesh_spline(1))
 rho_011(:)=rho_011(:)/lambda
 lambda=sum(rho_111(:))*(mesh_spline(2)-mesh_spline(1))
 rho_111(:)=rho_111(:)/lambda

 open(unit=111, file='rho_001', status='replace')
 do ii=1,nspline
   write(111,'(f10.2,es24.15)') mesh_spline(ii),rho_001(ii)
 end do
 close(111)

 open(unit=112, file='rho_111', status='replace')
 do ii=1,nspline
   write(112,'(f10.2,es24.15)') mesh_spline(ii),rho_111(ii)
 end do
 close(112)

 open(unit=113, file='rho_011', status='replace')
 do ii=1,nspline
   write(113,'(f10.2,es24.15)') mesh_spline(ii),rho_011(ii)
 end do
 close(113)

 write(*,*)
 write(*,*) 'Convoluted and normalized spectra on a uniform grid&
& have been written to rho_001, rho_011 and rho_111 files.' 
 write(*,*)

! Calculate the S and W parameters using the 001 projection
 write(*,*) ' Give the upper limit  for S calculations (in mrad)'
 read(*,*) smax
 write(*,*) ' Give ranges for W calculations (in mrad)'
 read(*,*) wmin,wmax
 S_dop=zero;W_dop=zero
 do ii=2,nint(smax*10+1)
   S_dop=S_dop+(rho_001(ii)+rho_011(ii)+rho_111(ii))/three
 end do
 S_dop=(S_dop+rho_001(1)/two)*0.1_dp
 do ii=nint(wmin*10+1),nint(wmax*10+1)
   W_dop=W_dop+(rho_001(ii)+rho_011(ii)+rho_111(ii))/three
 end do
 W_dop=W_dop*0.1_dp
 write(*,*) 'S parameter:', S_dop
 write(*,*) 'W parameter:', W_dop

 DEALLOCATE(mesh_spline)
 DEALLOCATE(rho_001)
 DEALLOCATE(rho_011)
 DEALLOCATE(rho_111)

!Write results
 write(114,*)'S parameter:',S_dop
 write(114,*)'W parameter:',W_dop
 close(114)

 write(*,*)
 write(*,*) 'S and W parameters and momentum distribution spectra have been written to the doppler_out file.' 
 write(*,*)

end program posdopspectra

!!***
!!***

!! NAME
!!  conv
!!
!! FUNCTION
!!  Computes convolution with a gaussian with fwhm.


subroutine conv( ng1, ng2, spectrum, fwhm, rhoconv)


  implicit none

  integer, parameter:: dp=kind(0.d0) 
  integer, intent(in) :: ng1
  integer, intent(in) :: ng2
  real(dp), intent(in) :: fwhm
  real(dp), intent(in) :: spectrum(2,ng1:ng2)
  real(dp), intent(out) :: rhoconv(ng1:ng2)

  integer :: i1,i2,iz
  real(dp) :: two,zero
  real(dp), allocatable :: gauss(:)

  zero=0._dp;two=2._dp

 ALLOCATE(gauss(ng1:ng2))
 gauss=zero

 do iz=ng1,ng2
   gauss(iz)=exp(-dble(spectrum(1,iz)*spectrum(1,iz))/(two*((fwhm/2.35482_dp)**2)))
 end do

 do iz=ng1,0
   rhoconv(iz) = zero
   i1=ng1
   i2=iz-ng1
   do while (i2 >= ng1)
     if (i2<=ng2) then
       rhoconv(iz) = rhoconv(iz) + spectrum(2,i1)*gauss(i2)
     end if
     i1 = i1+1
     i2 = i2-1
   end do
 end do
 do iz=1,ng2
   rhoconv(iz) = zero
   i1=iz-ng2
   i2=ng2
   do while (i1 <= ng2)
     if (i1>=ng1) then
       rhoconv(iz) = rhoconv(iz) + spectrum(2,i1)*gauss(i2)
     end if
     i1 = i1+1
     i2 = i2-1
   end do
 end do
 DEALLOCATE(gauss)

end subroutine conv
!!***
!!***


!   subroutines spline and splint copied from the ABINIT source
!   from the m_splines module
!   (/src/28_numeric_noabirule/m_splines.F90)

subroutine spline( t, y, n, ybcbeg, ybcend, ypp )
!
!  Author:
!
!    John Burkardt
!    (XGonze got it from http://www.psc.edu/~burkardt/src/spline/spline.html)
!
!  Parameters:
!
!    Input, integer N, the number of data points; N must be at least 2. 
!    In the special case where N = 2 and IBCBEG = IBCEND = 0, the 
!    spline will actually be linear. 
!
!    Input, double precision T(N), the knot values, that is, the points where data
!    is specified.  The knot values should be distinct, and increasing.
!
!    Input, double precision Y(N), the data values to be interpolated.
!
!    Input, double precision YBCBEG, YBCEND, the values to be used in the boundary
!    conditions if IBCBEG or IBCEND is equal to 1 or 2.
!
!    Output, double precision YPP(N), the second derivatives of the cubic spline.


  implicit none

  integer, parameter:: dp=kind(0.d0) 
  integer, intent(in) :: n
  real(dp), intent(in) :: t(n)
  real(dp), intent(in) :: y(n)
  real(dp), intent(in) :: ybcbeg
  real(dp), intent(in) :: ybcend

  real(dp), intent(out) :: ypp(n)

  integer :: ibcbeg
  integer :: ibcend
  integer :: i,k
  real(dp) :: ratio,pinv
  real(dp), allocatable :: tmp(:)

  ALLOCATE(tmp(n))

!
!  XG041127
  ibcbeg=1 ; ibcend=1
  if(ybcbeg>1.0d+30)ibcbeg=0
  if(ybcend>1.0d+30)ibcend=0
!
!  Set the first and last equations.
!
  if ( ibcbeg == 0 ) then
    ypp(1) = 0.d0
    tmp(1) = 0.d0
  else if ( ibcbeg == 1 ) then
    ypp(1) = -0.5d0
    tmp(1) = (3.d0/(t(2)-t(1)))*((y(2)-y(1))/(t(2)-t(1))-ybcbeg)
  end if
  if ( ibcend == 0 ) then
    ypp(n) = 0.d0
    tmp(n) = 0.d0
  else if ( ibcend == 1 ) then
    ypp(n) = 0.5d0
    tmp(n) = (3.d0/(t(n)-t(n-1)))*(ybcend-(y(n)-y(n-1))/(t(n)-t(n-1)))
  end if

!
!  Set the intermediate equations.
!
  do i=2,n-1
   ratio=(t(i)-t(i-1))/(t(i+1)-t(i-1))
   pinv = 1.0d0/(ratio*ypp(i-1) + 2.0d0)
   ypp(i) = (ratio-1.0d0)*pinv
   tmp(i)=(6.0d0*((y(i+1)-y(i))/(t(i+1)-t(i))-(y(i)-y(i-1)) &
&    /(t(i)-t(i-1)))/(t(i+1)-t(i-1))-ratio*tmp(i-1))*pinv
   if (abs(tmp(i))<1.d5*tiny(0.d0)) tmp(i)=0.d0   !MT20050927
  enddo

! Solve the equations
  ypp(n) = (tmp(n)-ypp(n)*tmp(n-1))/(ypp(n)*ypp(n-1)+1.0d0)
  do k=n-1,1,-1
   ypp(k)=ypp(k)*ypp(k+1)+tmp(k)
  enddo

  DEALLOCATE(tmp)

  return
end subroutine spline
!!***
!!***

!----------------------------------------------------------------------

!! NAME
!!  splint
!!
!!  Compute spline interpolation. There is no hypothesis
!!  about the spacing of the input grid points.
!!
!! INPUTS
!!  nspline: number of grid points of input mesh
!!  xspline(nspline): input mesh
!!  yspline(nspline): function on input mesh
!!  ysplin2(nspline): second derivative of yspline on input mesh
!!  nfit: number of points of output mesh
!!  xfit(nfit): output mesh
!!
!! OUTPUT
!!  yfit(nfit): function on output mesh
!!  [ierr]=A non-zero value is used to signal that some points in xfit exceed xspline(nspline).
!!    The input value is incremented by the number of such points.

subroutine splint(nsplin,xspline,yspline,ysplin2,nfit,xfit,yfit)

 implicit none

 integer, parameter:: dp=kind(0.d0) 
 integer, intent(in) :: nfit, nsplin
 real(dp), intent(in) :: xspline(nsplin)
 real(dp), intent(in) :: yspline(nsplin)
 real(dp), intent(in) :: ysplin2(nsplin)
 real(dp), intent(in) :: xfit(nfit)

 real(dp), intent(out) :: yfit(nfit)

!local
 integer :: left,i,k,right,my_err
 real(dp) :: delarg,invdelarg,aa,bb

!source
 my_err=0

 left = 1
 do i=1, nfit
   yfit(i)=0.d0  ! Initialize for the unlikely event that rmax exceed r(mesh)
   !
   do k=left+1, nsplin

     if(xspline(k) >= xfit(i)) then
       if(xspline(k-1) <= xfit(i)) then
         right = k
         left = k-1
       end if
       delarg= xspline(right) - xspline(left)
       invdelarg= 1.0d0/delarg
       aa= (xspline(right)-xfit(i))*invdelarg
       bb= (xfit(i)-xspline(left))*invdelarg

       yfit(i) = aa*yspline(left) + bb*yspline(right)    &
&               +( (aa*aa*aa-aa)*ysplin2(left) +         &
&                  (bb*bb*bb-bb)*ysplin2(right) ) *delarg*delarg/6.0d0
       exit
     end if
   end do ! k
   !

   if (k==nsplin+1) my_err=my_err+1 ! xfit not found 
 end do ! i

end subroutine splint


==> Pseudo-potentials_fromTUM/run.py <==
abinit < tpositron_x.files > log 2> err &
